Optimization of Sums of Bivariate Functions: An Introduction to Relaxation-Based Methods for the Case of Finite Domains

We study the optimization of functions with $n>2$ arguments that have a representation as a sum of several functions that have only $2$ of the $n$ arguments each, termed sums of bivariates, on finite domains. The complexity of optimizing sums of bivariates is shown to be NP-equivalent and it is shown that there exists free lunch in the optimization of sums of bivariates. Based on measure-valued extensions of the objective function, so-called relaxations, $\ell^2$-approximation, and entropy-regularization, we derive several tractable problem formulations solvable with linear programming, coordinate ascent as well as with closed-form solutions. The limits of applying tractable versions of such relaxations to sums of bivariates are investigated using general results for reconstructing measures from their bivariate marginals. Experiments in which the derived algorithms are applied to random functions, vertex coloring, and signal reconstruction problems provide insights into qualitatively different function classes that can be modeled as sums of bivariates.

==> code/not_closed_under_permutation.py <==
import numpy as np
from sympy.matrices import Matrix
import itertools
from permutation import Permutation


# drop prefix and add zeros to binary string
def fill(bin_num, n):
    len_bin_num = len(bin_num)-2
    return '0'*(n-len_bin_num)+bin_num[2:]


# evaluate the function given a binary string and its dimension
def F(bin_str_ori):
    n = len(bin_str_ori)
    num = int(bin_str_ori, 2)
    pnum = perm[num]
    bin_str = fill(bin(pnum), n)

    out = 0

    for pair in itertools.combinations(list(range(n)), 2):
        if (bin_str[pair[0]] == bin_str[pair[1]]) & (bin_str[pair[0]] == '1'):
            out += 1
    return out


if __name__ == "__main__":
    # smallest possible dimension for a counterexample
    # with binary domain
    n = 6

    # found by perm = np.random.permutation(2**6)
    perm = np.array([8, 52, 62, 30, 43, 27, 1, 36, 18, 58, 53, 54, 33, 22, 39,
                    49, 23, 10, 11, 57, 29, 6, 25, 32, 47, 16, 55, 56, 26, 0,
                    19, 15, 7, 63, 4, 61, 21, 14, 51, 9, 60, 28, 17, 2, 50, 3,
                    38, 12, 40, 35, 42, 5, 44, 37, 41, 59, 31, 34, 46, 48, 24,
                    45, 20, 13])
    # to cycle notation; external package indexes by 1
    p = Permutation(*list(perm+1))
    p = p.to_cycles()
    print("The permutation is: \n", [tuple(np.array(cycle)-1) for cycle in p])

    # maps parameters of bivariates to the sum of bivariates
    A = np.zeros((2**n, 4*(n*(n-1)//2)), dtype=int)
    # stores function values
    B = np.zeros(2**n, dtype=int)

    # assemble system of eqs
    # iterate eq number
    for i in range(2**n):
        # iterate bivariate functions
        edge_ind = -1
        # input args of bivariate function
        bin_str = fill(bin(i), n)
        for pair in itertools.combinations(list(range(n)), 2):
            # index of bivariate function
            edge_ind += 1
            inp_args = bin_str[pair[0]] + bin_str[pair[1]]
            # variable number
            var_num = 4*edge_ind + int(inp_args, 2)

            # set term
            A[i, var_num] = 1

        B[i] = F(fill(bin(i), n))

    # check system using gauss elimination
    A = Matrix(A)
    B = Matrix(B)
    try:
        A.gauss_jordan_solve(B)
        print("Linear system has a solution", "\nThe composition with the\
 permutation results in a sum of bivariates")
    except ValueError as msg:
        print(msg, "\nThe composition with the permutation does not\
 result in a sum of bivariates")

